Coarse graining without observables: the three-dimensional Ising model in the derivative expansion

A new approach to the problem of the residual regulator dependence in functional renormalization group calculations is proposed. The coarse graining implemented by the infrared cutoff is constrained by means of an exact identity of the flow, which determines the response of the effective average action to a change of the cutoff function. The cutoff functions for which the violation of this identity is minimal form a Pareto front. For the three-dimensional Ising model at fourth order of the derivative expansion the critical exponents on the front are $\eta=0.03435(47)$, $\nu=0.63038(15)$ and $\omega=0.8256(5)$, where the errors represent the dispersion along the front. The stationarity of the anomalous dimension, which is imposed in the principle of minimal sensitivity, follows from the identity as a necessary condition, while the other exponents are not stationary. In this approach no observable is needed in order to select the regulators.

==> anc/flow_equations_d4.txt <==
# Flow equations at order d^4 of the derivative expansion, Z2 scalar, general dimension d.
# One line per term:  X | monomial | g0 g1 g2 g3 g4 | a | coefficient
# meaning: d_t X contains  monomial * coefficient(d) * [ G^g0 (G')^g1 (G'')^g2 (G''')^g3 (G'''')^g4 ]_{d/2 + a},
# [f]_n = (1/Gamma(n)) int_0^inf dx x^(n-1) f(x) d_t R_k(x), x = q^2, primes on G = derivatives with respect to x,
# G = 1/(Wa x^2 + Z x + V'' + R_k); Y[n] = n-th derivative of the function Y with respect to the field phi.
# X = Z, Wa, Wb, Wc as in Eq. (5.1) of the paper; d_t V = (1/2) [G]_{d/2}; a factor (4 pi)^(-d/2) is omitted.
Z | V[3]^2 | 2 1 0 0 0 | 0 | 1
Z | V[3]^2 | 2 0 1 0 0 | 1 | 1
Z | V[3]*Z[1] | 3 0 0 0 0 | 0 | 2
Z | V[3]*Z[1] | 2 1 0 0 0 | 1 | 2 + d
Z | V[3]*Z[1] | 2 0 1 0 0 | 2 | 2 + d
Z | V[3]*Wa[1] | 3 0 0 0 0 | 1 | 3
Z | V[3]*Wa[1] | 2 1 0 0 0 | 2 | ((2 + d)*(4 + d))/2
Z | V[3]*Wa[1] | 2 0 1 0 0 | 3 | ((2 + d)*(4 + d))/2
Z | V[3]*Wb[0] | 3 0 0 0 0 | 1 | -2*(-1 + d)
Z | Z[1]^2 | 3 0 0 0 0 | 1 | (1 + 2*d)/2
Z | Z[1]^2 | 2 1 0 0 0 | 2 | ((2 + d)*(4 + d))/4
Z | Z[1]^2 | 2 0 1 0 0 | 3 | ((2 + d)*(4 + d))/4
Z | Wa[1]*Z[1] | 3 0 0 0 0 | 2 | ((2 + d)*(5 + d))/2
Z | Wa[1]*Z[1] | 2 1 0 0 0 | 3 | ((2 + d)*(4 + d)*(6 + d))/4
Z | Wa[1]*Z[1] | 2 0 1 0 0 | 4 | ((2 + d)*(4 + d)*(6 + d))/4
Z | Wb[0]*Z[1] | 3 0 0 0 0 | 2 | -((-1 + d)*(2 + d))
Z | Z[2] | 2 0 0 0 0 | 0 | -1/2
Z | Wa[1]^2 | 3 0 0 0 0 | 3 | (5*(2 + d)*(4 + d))/4
Z | Wa[1]^2 | 2 1 0 0 0 | 4 | ((2 + d)*(4 + d)*(6 + d)*(8 + d))/16
Z | Wa[1]^2 | 2 0 1 0 0 | 5 | ((2 + d)*(4 + d)*(6 + d)*(8 + d))/16
Z | Wa[1]*Wb[0] | 3 0 0 0 0 | 3 | -1/2*((-1 + d)*(2 + d)*(4 + d))
Z | Wa[2] | 2 0 0 0 0 | 1 | -1
Z | Wb[1] | 2 0 0 0 0 | 1 | d
Z | Wc[0] | 2 0 0 0 0 | 1 | -2 - d
Wa | V[3]^2 | 2 0 1 0 0 | 0 | 1/2
Wa | V[3]^2 | 2 0 0 1 0 | 1 | 1
Wa | V[3]^2 | 2 0 0 0 1 | 2 | 1/2
Wa | V[3]*Z[1] | 2 1 0 0 0 | 0 | 2
Wa | V[3]*Z[1] | 2 0 1 0 0 | 1 | (8 + d)/2
Wa | V[3]*Z[1] | 2 0 0 1 0 | 2 | 4 + d
Wa | V[3]*Z[1] | 2 0 0 0 1 | 3 | (4 + d)/2
Wa | V[3]*Wa[1] | 3 0 0 0 0 | 0 | 2
Wa | V[3]*Wa[1] | 2 1 0 0 0 | 1 | 7
Wa | V[3]*Wa[1] | 2 0 1 0 0 | 2 | (52 + 10*d + d^2)/4
Wa | V[3]*Wa[1] | 2 0 0 1 0 | 3 | ((4 + d)*(6 + d))/2
Wa | V[3]*Wa[1] | 2 0 0 0 1 | 4 | ((4 + d)*(6 + d))/4
Wa | V[3]*Wb[0] | 2 1 0 0 0 | 1 | -2*(-1 + d)
Wa | V[3]*Wb[0] | 2 0 1 0 0 | 2 | -2*(-1 + d)
Wa | Z[1]^2 | 3 0 0 0 0 | 0 | 1
Wa | Z[1]^2 | 2 1 0 0 0 | 1 | (5 + 2*d)/2
Wa | Z[1]^2 | 2 0 1 0 0 | 2 | (44 + 18*d + d^2)/8
Wa | Z[1]^2 | 2 0 0 1 0 | 3 | ((4 + d)*(6 + d))/4
Wa | Z[1]^2 | 2 0 0 0 1 | 4 | ((4 + d)*(6 + d))/8
Wa | Wa[1]*Z[1] | 3 0 0 0 0 | 1 | 5 + d
Wa | Wa[1]*Z[1] | 2 1 0 0 0 | 2 | ((4 + d)*(11 + d))/2
Wa | Wa[1]*Z[1] | 2 0 1 0 0 | 3 | ((4 + d)*(92 + 18*d + d^2))/8
Wa | Wa[1]*Z[1] | 2 0 0 1 0 | 4 | ((4 + d)*(6 + d)*(8 + d))/4
Wa | Wa[1]*Z[1] | 2 0 0 0 1 | 5 | ((4 + d)*(6 + d)*(8 + d))/8
Wa | Wb[0]*Z[1] | 3 0 0 0 0 | 1 | -2*(-1 + d)
Wa | Wb[0]*Z[1] | 2 1 0 0 0 | 2 | -((-1 + d)*(4 + d))
Wa | Wb[0]*Z[1] | 2 0 1 0 0 | 3 | -((-1 + d)*(4 + d))
Wa | Wa[1]^2 | 3 0 0 0 0 | 2 | (43 + 12*d + 2*d^2)/4
Wa | Wa[1]^2 | 2 1 0 0 0 | 3 | (9*(4 + d)*(6 + d))/4
Wa | Wa[1]^2 | 2 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(152 + 18*d + d^2))/32
Wa | Wa[1]^2 | 2 0 0 1 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wa | Wa[1]^2 | 2 0 0 0 1 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d))/32
Wa | Wa[1]*Wb[0] | 3 0 0 0 0 | 2 | -3*(-1 + d)
Wa | Wa[1]*Wb[0] | 2 1 0 0 0 | 3 | -1/2*((-1 + d)*(4 + d)*(6 + d))
Wa | Wa[1]*Wb[0] | 2 0 1 0 0 | 4 | -1/2*((-1 + d)*(4 + d)*(6 + d))
Wa | Wa[2] | 2 0 0 0 0 | 0 | -1/2
Wa | Wb[0]^2 | 3 0 0 0 0 | 2 | (-1 + d)*(1 + d)
Wb | V[3]^3 | 3 0 1 0 0 | 0 | 1
Wb | V[3]^3 | 3 0 0 1 0 | 1 | 2
Wb | V[3]^3 | 3 0 0 0 1 | 2 | 1
Wb | V[3]^3 | 2 2 0 0 0 | 0 | 3/2
Wb | V[3]^3 | 2 1 1 0 0 | 1 | 5
Wb | V[3]^3 | 2 1 0 1 0 | 2 | 2
Wb | V[3]^3 | 2 0 2 0 0 | 2 | 3/2
Wb | V[3]^2*Z[1] | 3 1 0 0 0 | 0 | 9
Wb | V[3]^2*Z[1] | 3 0 1 0 0 | 1 | (3*(10 + d))/2
Wb | V[3]^2*Z[1] | 3 0 0 1 0 | 2 | 3*(4 + d)
Wb | V[3]^2*Z[1] | 3 0 0 0 1 | 3 | (3*(4 + d))/2
Wb | V[3]^2*Z[1] | 2 2 0 0 0 | 1 | (3*(16 + 3*d))/4
Wb | V[3]^2*Z[1] | 2 1 1 0 0 | 2 | (3*(18 + 5*d))/2
Wb | V[3]^2*Z[1] | 2 1 0 1 0 | 3 | 3*(4 + d)
Wb | V[3]^2*Z[1] | 2 0 2 0 0 | 3 | (9*(4 + d))/4
Wb | V[3]^2*Wa[1] | 4 0 0 0 0 | 0 | 2
Wb | V[3]^2*Wa[1] | 3 1 0 0 0 | 1 | 20 + d
Wb | V[3]^2*Wa[1] | 3 0 1 0 0 | 2 | (152 + 34*d + 3*d^2)/4
Wb | V[3]^2*Wa[1] | 3 0 0 1 0 | 3 | (3*(4 + d)*(6 + d))/2
Wb | V[3]^2*Wa[1] | 3 0 0 0 1 | 4 | (3*(4 + d)*(6 + d))/4
Wb | V[3]^2*Wa[1] | 2 2 0 0 0 | 2 | (248 + 82*d + 9*d^2)/8
Wb | V[3]^2*Wa[1] | 2 1 1 0 0 | 3 | (3*(4 + d)*(26 + 5*d))/4
Wb | V[3]^2*Wa[1] | 2 1 0 1 0 | 4 | (3*(4 + d)*(6 + d))/2
Wb | V[3]^2*Wa[1] | 2 0 2 0 0 | 4 | (9*(4 + d)*(6 + d))/8
Wb | V[3]^2*Wb[0] | 4 0 0 0 0 | 0 | -3
Wb | V[3]^2*Wb[0] | 3 1 0 0 0 | 1 | -4*(1 + 2*d)
Wb | V[3]^2*Wb[0] | 3 0 1 0 0 | 2 | -4*(1 + 2*d)
Wb | V[3]^2*Wb[0] | 2 2 0 0 0 | 2 | -2*(1 + 2*d)
Wb | V[3]*V[4] | 2 0 1 0 0 | 0 | -1/2
Wb | V[3]*V[4] | 2 0 0 1 0 | 1 | -1
Wb | V[3]*V[4] | 2 0 0 0 1 | 2 | -1/2
Wb | V[3]*Z[1]^2 | 4 0 0 0 0 | 0 | 11/2
Wb | V[3]*Z[1]^2 | 3 1 0 0 0 | 1 | 3*(7 + 3*d)
Wb | V[3]*Z[1]^2 | 3 0 1 0 0 | 2 | (3*(52 + 22*d + d^2))/4
Wb | V[3]*Z[1]^2 | 3 0 0 1 0 | 3 | (3*(4 + d)*(6 + d))/2
Wb | V[3]*Z[1]^2 | 3 0 0 0 1 | 4 | (3*(4 + d)*(6 + d))/4
Wb | V[3]*Z[1]^2 | 2 2 0 0 0 | 2 | (3*(84 + 38*d + 3*d^2))/8
Wb | V[3]*Z[1]^2 | 2 1 1 0 0 | 3 | (3*(4 + d)*(26 + 5*d))/4
Wb | V[3]*Z[1]^2 | 2 1 0 1 0 | 4 | (3*(4 + d)*(6 + d))/2
Wb | V[3]*Z[1]^2 | 2 0 2 0 0 | 4 | (9*(4 + d)*(6 + d))/8
Wb | V[3]*Wa[1]*Z[1] | 4 0 0 0 0 | 1 | 3*(7 + d)
Wb | V[3]*Wa[1]*Z[1] | 3 1 0 0 0 | 2 | ((4 + d)*(70 + 11*d))/2
Wb | V[3]*Wa[1]*Z[1] | 3 0 1 0 0 | 3 | ((4 + d)*(284 + 64*d + 3*d^2))/4
Wb | V[3]*Wa[1]*Z[1] | 3 0 0 1 0 | 4 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wb | V[3]*Wa[1]*Z[1] | 3 0 0 0 1 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/4
Wb | V[3]*Wa[1]*Z[1] | 2 2 0 0 0 | 3 | ((4 + d)*(8 + d)*(58 + 9*d))/8
Wb | V[3]*Wa[1]*Z[1] | 2 1 1 0 0 | 4 | (3*(4 + d)*(6 + d)*(34 + 5*d))/4
Wb | V[3]*Wa[1]*Z[1] | 2 1 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wb | V[3]*Wa[1]*Z[1] | 2 0 2 0 0 | 5 | (9*(4 + d)*(6 + d)*(8 + d))/8
Wb | V[3]*Wb[0]*Z[1] | 4 0 0 0 0 | 1 | 4 - 13*d
Wb | V[3]*Wb[0]*Z[1] | 3 1 0 0 0 | 2 | -4*(4 + d)*(1 + 2*d)
Wb | V[3]*Wb[0]*Z[1] | 3 0 1 0 0 | 3 | -4*(4 + d)*(1 + 2*d)
Wb | V[3]*Wb[0]*Z[1] | 2 2 0 0 0 | 3 | -2*(4 + d)*(1 + 2*d)
Wb | V[3]*Z[2] | 2 1 0 0 0 | 0 | -2
Wb | V[3]*Z[2] | 2 0 1 0 0 | 1 | (-12 - d)/4
Wb | V[3]*Z[2] | 2 0 0 1 0 | 2 | (-4 - d)/2
Wb | V[3]*Z[2] | 2 0 0 0 1 | 3 | (-4 - d)/4
Wb | V[3]*Wa[1]^2 | 4 0 0 0 0 | 2 | (241 + 60*d + 8*d^2)/8
Wb | V[3]*Wa[1]^2 | 3 1 0 0 0 | 3 | ((4 + d)*(6 + d)*(26 + d))/2
Wb | V[3]*Wa[1]^2 | 3 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(448 + 62*d + 3*d^2))/16
Wb | V[3]*Wa[1]^2 | 3 0 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wb | V[3]*Wa[1]^2 | 3 0 0 0 1 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wb | V[3]*Wa[1]^2 | 2 2 0 0 0 | 4 | ((4 + d)*(6 + d)*(736 + 146*d + 9*d^2))/32
Wb | V[3]*Wa[1]^2 | 2 1 1 0 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(42 + 5*d))/16
Wb | V[3]*Wa[1]^2 | 2 1 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wb | V[3]*Wa[1]^2 | 2 0 2 0 0 | 6 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/32
Wb | V[3]*Wa[1]*Wb[0] | 4 0 0 0 0 | 2 | (-43 - 51*d - 5*d^2)/2
Wb | V[3]*Wa[1]*Wb[0] | 3 1 0 0 0 | 3 | -2*(4 + d)*(6 + d)*(1 + 2*d)
Wb | V[3]*Wa[1]*Wb[0] | 3 0 1 0 0 | 4 | -2*(4 + d)*(6 + d)*(1 + 2*d)
Wb | V[3]*Wa[1]*Wb[0] | 2 2 0 0 0 | 4 | -((4 + d)*(6 + d)*(1 + 2*d))
Wb | V[3]*Wa[2] | 2 1 0 0 0 | 1 | -7/2
Wb | V[3]*Wa[2] | 2 0 1 0 0 | 2 | (-52 - 10*d - d^2)/8
Wb | V[3]*Wa[2] | 2 0 0 1 0 | 3 | -1/4*((4 + d)*(6 + d))
Wb | V[3]*Wa[2] | 2 0 0 0 1 | 4 | -1/8*((4 + d)*(6 + d))
Wb | V[3]*Wb[0]^2 | 4 0 0 0 0 | 2 | (9*(-3 + d^2))/2
Wb | V[3]*Wb[1] | 3 0 0 0 0 | 0 | 3
Wb | V[3]*Wb[1] | 2 1 0 0 0 | 1 | 3*(1 + d)
Wb | V[3]*Wb[1] | 2 0 1 0 0 | 2 | 3*(1 + d)
Wb | V[3]*Wc[0] | 2 1 0 0 0 | 1 | -2*(2 + d)
Wb | V[3]*Wc[0] | 2 0 1 0 0 | 2 | -2*(2 + d)
Wb | V[4]*Z[1] | 2 1 0 0 0 | 0 | -1
Wb | V[4]*Z[1] | 2 0 1 0 0 | 1 | (-8 - d)/4
Wb | V[4]*Z[1] | 2 0 0 1 0 | 2 | (-4 - d)/2
Wb | V[4]*Z[1] | 2 0 0 0 1 | 3 | (-4 - d)/4
Wb | V[4]*Wa[1] | 3 0 0 0 0 | 0 | -1
Wb | V[4]*Wa[1] | 2 1 0 0 0 | 1 | -7/2
Wb | V[4]*Wa[1] | 2 0 1 0 0 | 2 | (-52 - 10*d - d^2)/8
Wb | V[4]*Wa[1] | 2 0 0 1 0 | 3 | -1/4*((4 + d)*(6 + d))
Wb | V[4]*Wa[1] | 2 0 0 0 1 | 4 | -1/8*((4 + d)*(6 + d))
Wb | V[4]*Wb[0] | 2 1 0 0 0 | 1 | -1 + d
Wb | V[4]*Wb[0] | 2 0 1 0 0 | 2 | -1 + d
Wb | Z[1]^3 | 4 0 0 0 0 | 1 | (10 + 11*d)/4
Wb | Z[1]^3 | 3 1 0 0 0 | 2 | (3*(4 + d)*(8 + 3*d))/4
Wb | Z[1]^3 | 3 0 1 0 0 | 3 | ((4 + d)*(96 + 32*d + d^2))/8
Wb | Z[1]^3 | 3 0 0 1 0 | 4 | ((4 + d)*(6 + d)*(8 + d))/4
Wb | Z[1]^3 | 3 0 0 0 1 | 5 | ((4 + d)*(6 + d)*(8 + d))/8
Wb | Z[1]^3 | 2 2 0 0 0 | 3 | (3*(4 + d)*(52 + 18*d + d^2))/16
Wb | Z[1]^3 | 2 1 1 0 0 | 4 | ((4 + d)*(6 + d)*(34 + 5*d))/8
Wb | Z[1]^3 | 2 1 0 1 0 | 5 | ((4 + d)*(6 + d)*(8 + d))/4
Wb | Z[1]^3 | 2 0 2 0 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/16
Wb | Wa[1]*Z[1]^2 | 4 0 0 0 0 | 2 | (296 + 162*d + 19*d^2)/8
Wb | Wa[1]*Z[1]^2 | 3 1 0 0 0 | 3 | ((4 + d)*(6 + d)*(53 + 10*d))/4
Wb | Wa[1]*Z[1]^2 | 3 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(452 + 94*d + 3*d^2))/16
Wb | Wa[1]*Z[1]^2 | 3 0 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wb | Wa[1]*Z[1]^2 | 3 0 0 0 1 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wb | Wa[1]*Z[1]^2 | 2 2 0 0 0 | 4 | ((4 + d)*(6 + d)*(740 + 178*d + 9*d^2))/32
Wb | Wa[1]*Z[1]^2 | 2 1 1 0 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(42 + 5*d))/16
Wb | Wa[1]*Z[1]^2 | 2 1 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wb | Wa[1]*Z[1]^2 | 2 0 2 0 0 | 6 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/32
Wb | Wb[0]*Z[1]^2 | 4 0 0 0 0 | 2 | (8 - 48*d - 23*d^2)/4
Wb | Wb[0]*Z[1]^2 | 3 1 0 0 0 | 3 | -((4 + d)*(6 + d)*(1 + 2*d))
Wb | Wb[0]*Z[1]^2 | 3 0 1 0 0 | 4 | -((4 + d)*(6 + d)*(1 + 2*d))
Wb | Wb[0]*Z[1]^2 | 2 2 0 0 0 | 4 | -1/2*((4 + d)*(6 + d)*(1 + 2*d))
Wb | Z[1]*Z[2] | 3 0 0 0 0 | 0 | -2
Wb | Z[1]*Z[2] | 2 1 0 0 0 | 1 | (-7 - 3*d)/2
Wb | Z[1]*Z[2] | 2 0 1 0 0 | 2 | (-52 - 22*d - d^2)/8
Wb | Z[1]*Z[2] | 2 0 0 1 0 | 3 | -1/4*((4 + d)*(6 + d))
Wb | Z[1]*Z[2] | 2 0 0 0 1 | 4 | -1/8*((4 + d)*(6 + d))
Wb | Wa[1]^2*Z[1] | 4 0 0 0 0 | 3 | (3*(4 + d)*(227 + 64*d + 4*d^2))/16
Wb | Wa[1]^2*Z[1] | 3 1 0 0 0 | 4 | ((4 + d)*(6 + d)*(8 + d)*(146 + 13*d))/16
Wb | Wa[1]^2*Z[1] | 3 0 1 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(652 + 92*d + 3*d^2))/32
Wb | Wa[1]^2*Z[1] | 3 0 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/16
Wb | Wa[1]^2*Z[1] | 3 0 0 0 1 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/32
Wb | Wa[1]^2*Z[1] | 2 2 0 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(1072 + 194*d + 9*d^2))/64
Wb | Wa[1]^2*Z[1] | 2 1 1 0 0 | 6 | (15*(4 + d)*(6 + d)*(8 + d)*(10 + d)^2)/32
Wb | Wa[1]^2*Z[1] | 2 1 0 1 0 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/16
Wb | Wa[1]^2*Z[1] | 2 0 2 0 0 | 7 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/64
Wb | Wa[1]*Wb[0]*Z[1] | 4 0 0 0 0 | 3 | (-3*(4 + d)*(17 + 29*d + 5*d^2))/4
Wb | Wa[1]*Wb[0]*Z[1] | 3 1 0 0 0 | 4 | -((4 + d)*(6 + d)*(8 + d)*(1 + 2*d))
Wb | Wa[1]*Wb[0]*Z[1] | 3 0 1 0 0 | 5 | -((4 + d)*(6 + d)*(8 + d)*(1 + 2*d))
Wb | Wa[1]*Wb[0]*Z[1] | 2 2 0 0 0 | 5 | -1/2*((4 + d)*(6 + d)*(8 + d)*(1 + 2*d))
Wb | Wa[2]*Z[1] | 3 0 0 0 0 | 1 | -7/2
Wb | Wa[2]*Z[1] | 2 1 0 0 0 | 2 | -1/4*((4 + d)*(11 + d))
Wb | Wa[2]*Z[1] | 2 0 1 0 0 | 3 | -1/16*((4 + d)*(92 + 18*d + d^2))
Wb | Wa[2]*Z[1] | 2 0 0 1 0 | 4 | -1/8*((4 + d)*(6 + d)*(8 + d))
Wb | Wa[2]*Z[1] | 2 0 0 0 1 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d))
Wb | Wb[0]^2*Z[1] | 4 0 0 0 0 | 3 | (9*(4 + d)*(-3 + d^2))/4
Wb | Wb[1]*Z[1] | 3 0 0 0 0 | 1 | (2 + 9*d)/2
Wb | Wb[1]*Z[1] | 2 1 0 0 0 | 2 | (3*(1 + d)*(4 + d))/2
Wb | Wb[1]*Z[1] | 2 0 1 0 0 | 3 | (3*(1 + d)*(4 + d))/2
Wb | Wc[0]*Z[1] | 3 0 0 0 0 | 1 | -2*(2 + d)
Wb | Wc[0]*Z[1] | 2 1 0 0 0 | 2 | -((2 + d)*(4 + d))
Wb | Wc[0]*Z[1] | 2 0 1 0 0 | 3 | -((2 + d)*(4 + d))
Wb | Wa[1]*Z[2] | 3 0 0 0 0 | 1 | (-8 - d)/2
Wb | Wa[1]*Z[2] | 2 1 0 0 0 | 2 | -1/4*((4 + d)*(13 + 2*d))
Wb | Wa[1]*Z[2] | 2 0 1 0 0 | 3 | -1/16*((4 + d)*(100 + 22*d + d^2))
Wb | Wa[1]*Z[2] | 2 0 0 1 0 | 4 | -1/8*((4 + d)*(6 + d)*(8 + d))
Wb | Wa[1]*Z[2] | 2 0 0 0 1 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d))
Wb | Wb[0]*Z[2] | 3 0 0 0 0 | 1 | 2*(-1 + d)
Wb | Wb[0]*Z[2] | 2 1 0 0 0 | 2 | ((-1 + d)*(4 + d))/2
Wb | Wb[0]*Z[2] | 2 0 1 0 0 | 3 | ((-1 + d)*(4 + d))/2
Wb | Wa[1]^3 | 4 0 0 0 0 | 4 | ((4 + d)*(6 + d)*(433 + 52*d + 4*d^2))/32
Wb | Wa[1]^3 | 3 1 0 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(32 + d))/16
Wb | Wa[1]^3 | 3 0 1 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(296 + 30*d + d^2))/64
Wb | Wa[1]^3 | 3 0 0 1 0 | 7 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/32
Wb | Wa[1]^3 | 3 0 0 0 1 | 8 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/64
Wb | Wa[1]^3 | 2 2 0 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(488 + 70*d + 3*d^2))/128
Wb | Wa[1]^3 | 2 1 1 0 0 | 7 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(58 + 5*d))/64
Wb | Wa[1]^3 | 2 1 0 1 0 | 8 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/32
Wb | Wa[1]^3 | 2 0 2 0 0 | 8 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/128
Wb | Wa[1]^2*Wb[0] | 4 0 0 0 0 | 4 | -1/16*((4 + d)*(6 + d)*(118 + 136*d + 7*d^2))
Wb | Wa[1]^2*Wb[0] | 3 1 0 0 0 | 5 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(1 + 2*d))
Wb | Wa[1]^2*Wb[0] | 3 0 1 0 0 | 6 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(1 + 2*d))
Wb | Wa[1]^2*Wb[0] | 2 2 0 0 0 | 6 | -1/8*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(1 + 2*d))
Wb | Wa[1]*Wa[2] | 3 0 0 0 0 | 2 | (-35 - 6*d - d^2)/4
Wb | Wa[1]*Wa[2] | 2 1 0 0 0 | 3 | (-9*(4 + d)*(6 + d))/4
Wb | Wa[1]*Wa[2] | 2 0 1 0 0 | 4 | -1/32*((4 + d)*(6 + d)*(152 + 18*d + d^2))
Wb | Wa[1]*Wa[2] | 2 0 0 1 0 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d)*(10 + d))
Wb | Wa[1]*Wa[2] | 2 0 0 0 1 | 6 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d))
Wb | Wa[1]*Wb[0]^2 | 4 0 0 0 0 | 4 | (9*(4 + d)*(6 + d)*(-3 + d^2))/8
Wb | Wa[1]*Wb[1] | 3 0 0 0 0 | 2 | (34 + 32*d + 3*d^2)/4
Wb | Wa[1]*Wb[1] | 2 1 0 0 0 | 3 | (3*(1 + d)*(4 + d)*(6 + d))/4
Wb | Wa[1]*Wb[1] | 2 0 1 0 0 | 4 | (3*(1 + d)*(4 + d)*(6 + d))/4
Wb | Wa[1]*Wc[0] | 3 0 0 0 0 | 2 | -3*(2 + d)
Wb | Wa[1]*Wc[0] | 2 1 0 0 0 | 3 | -1/2*((2 + d)*(4 + d)*(6 + d))
Wb | Wa[1]*Wc[0] | 2 0 1 0 0 | 4 | -1/2*((2 + d)*(4 + d)*(6 + d))
Wb | Wa[2]*Wb[0] | 3 0 0 0 0 | 2 | (5 + 7*d)/2
Wb | Wa[2]*Wb[0] | 2 1 0 0 0 | 3 | ((-1 + d)*(4 + d)*(6 + d))/4
Wb | Wa[2]*Wb[0] | 2 0 1 0 0 | 4 | ((-1 + d)*(4 + d)*(6 + d))/4
Wb | Wb[0]*Wb[1] | 3 0 0 0 0 | 2 | -((-1 + d)*(5 + 3*d))
Wb | Wb[0]*Wc[0] | 3 0 0 0 0 | 2 | 2*(1 + d)*(2 + d)
Wb | Wb[2] | 2 0 0 0 0 | 0 | -1/2
Wc | V[3]^4 | 4 0 1 0 0 | 0 | -3
Wc | V[3]^4 | 4 0 0 1 0 | 1 | -6
Wc | V[3]^4 | 4 0 0 0 1 | 2 | -3
Wc | V[3]^4 | 3 2 0 0 0 | 0 | -5
Wc | V[3]^4 | 3 1 1 0 0 | 1 | -22
Wc | V[3]^4 | 3 1 0 1 0 | 2 | -12
Wc | V[3]^4 | 3 0 2 0 0 | 2 | -9
Wc | V[3]^4 | 2 3 0 0 0 | 1 | -4
Wc | V[3]^4 | 2 2 1 0 0 | 2 | -8
Wc | V[3]^3*Z[1] | 4 1 0 0 0 | 0 | -26
Wc | V[3]^3*Z[1] | 4 0 1 0 0 | 1 | -2*(25 + 3*d)
Wc | V[3]^3*Z[1] | 4 0 0 1 0 | 2 | -12*(4 + d)
Wc | V[3]^3*Z[1] | 4 0 0 0 1 | 3 | -6*(4 + d)
Wc | V[3]^3*Z[1] | 3 2 0 0 0 | 1 | -2*(33 + 5*d)
Wc | V[3]^3*Z[1] | 3 1 1 0 0 | 2 | -44*(4 + d)
Wc | V[3]^3*Z[1] | 3 1 0 1 0 | 3 | -24*(4 + d)
Wc | V[3]^3*Z[1] | 3 0 2 0 0 | 3 | -18*(4 + d)
Wc | V[3]^3*Z[1] | 2 3 0 0 0 | 2 | -8*(4 + d)
Wc | V[3]^3*Z[1] | 2 2 1 0 0 | 3 | -16*(4 + d)
Wc | V[3]^3*Wa[1] | 5 0 0 0 0 | 0 | -10
Wc | V[3]^3*Wa[1] | 4 1 0 0 0 | 1 | -2*(40 + 3*d)
Wc | V[3]^3*Wa[1] | 4 0 1 0 0 | 2 | -152 - 36*d - 3*d^2
Wc | V[3]^3*Wa[1] | 4 0 0 1 0 | 3 | -6*(4 + d)*(6 + d)
Wc | V[3]^3*Wa[1] | 4 0 0 0 1 | 4 | -3*(4 + d)*(6 + d)
Wc | V[3]^3*Wa[1] | 3 2 0 0 0 | 2 | -200 - 56*d - 5*d^2
Wc | V[3]^3*Wa[1] | 3 1 1 0 0 | 3 | -22*(4 + d)*(6 + d)
Wc | V[3]^3*Wa[1] | 3 1 0 1 0 | 4 | -12*(4 + d)*(6 + d)
Wc | V[3]^3*Wa[1] | 3 0 2 0 0 | 4 | -9*(4 + d)*(6 + d)
Wc | V[3]^3*Wa[1] | 2 3 0 0 0 | 3 | -4*(4 + d)*(6 + d)
Wc | V[3]^3*Wa[1] | 2 2 1 0 0 | 4 | -8*(4 + d)*(6 + d)
Wc | V[3]^3*Wb[0] | 5 0 0 0 0 | 0 | 4
Wc | V[3]^3*Wb[0] | 4 1 0 0 0 | 1 | 20*d
Wc | V[3]^3*Wb[0] | 4 0 1 0 0 | 2 | 20*d
Wc | V[3]^3*Wb[0] | 3 2 0 0 0 | 2 | 20*d
Wc | V[3]^2*V[4] | 3 0 1 0 0 | 0 | 3
Wc | V[3]^2*V[4] | 3 0 0 1 0 | 1 | 6
Wc | V[3]^2*V[4] | 3 0 0 0 1 | 2 | 3
Wc | V[3]^2*V[4] | 2 2 0 0 0 | 0 | 5/2
Wc | V[3]^2*V[4] | 2 1 1 0 0 | 1 | 11
Wc | V[3]^2*V[4] | 2 1 0 1 0 | 2 | 6
Wc | V[3]^2*V[4] | 2 0 2 0 0 | 2 | 9/2
Wc | V[3]^2*Z[1]^2 | 5 0 0 0 0 | 0 | -14
Wc | V[3]^2*Z[1]^2 | 4 1 0 0 0 | 1 | -3*(32 + 13*d)
Wc | V[3]^2*Z[1]^2 | 4 0 1 0 0 | 2 | (-3*(136 + 56*d + 3*d^2))/2
Wc | V[3]^2*Z[1]^2 | 4 0 0 1 0 | 3 | -9*(4 + d)*(6 + d)
Wc | V[3]^2*Z[1]^2 | 4 0 0 0 1 | 4 | (-9*(4 + d)*(6 + d))/2
Wc | V[3]^2*Z[1]^2 | 3 2 0 0 0 | 2 | (-3*(184 + 76*d + 5*d^2))/2
Wc | V[3]^2*Z[1]^2 | 3 1 1 0 0 | 3 | -33*(4 + d)*(6 + d)
Wc | V[3]^2*Z[1]^2 | 3 1 0 1 0 | 4 | -18*(4 + d)*(6 + d)
Wc | V[3]^2*Z[1]^2 | 3 0 2 0 0 | 4 | (-27*(4 + d)*(6 + d))/2
Wc | V[3]^2*Z[1]^2 | 2 3 0 0 0 | 3 | -6*(4 + d)*(6 + d)
Wc | V[3]^2*Z[1]^2 | 2 2 1 0 0 | 4 | -12*(4 + d)*(6 + d)
Wc | V[3]^2*Wa[1]*Z[1] | 5 0 0 0 0 | 1 | -72 - 23*d
Wc | V[3]^2*Wa[1]*Z[1] | 4 1 0 0 0 | 2 | (-3*(4 + d)*(130 + 19*d))/2
Wc | V[3]^2*Wa[1]*Z[1] | 4 0 1 0 0 | 3 | (-3*(4 + d)*(274 + 61*d + 3*d^2))/2
Wc | V[3]^2*Wa[1]*Z[1] | 4 0 0 1 0 | 4 | -9*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]^2*Wa[1]*Z[1] | 4 0 0 0 1 | 5 | (-9*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]^2*Wa[1]*Z[1] | 3 2 0 0 0 | 3 | (-3*(4 + d)*(370 + 89*d + 5*d^2))/2
Wc | V[3]^2*Wa[1]*Z[1] | 3 1 1 0 0 | 4 | -33*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]^2*Wa[1]*Z[1] | 3 1 0 1 0 | 5 | -18*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]^2*Wa[1]*Z[1] | 3 0 2 0 0 | 5 | (-27*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]^2*Wa[1]*Z[1] | 2 3 0 0 0 | 4 | -6*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]^2*Wa[1]*Z[1] | 2 2 1 0 0 | 5 | -12*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]^2*Wb[0]*Z[1] | 5 0 0 0 0 | 1 | 2*(-4 + 13*d)
Wc | V[3]^2*Wb[0]*Z[1] | 4 1 0 0 0 | 2 | 30*d*(4 + d)
Wc | V[3]^2*Wb[0]*Z[1] | 4 0 1 0 0 | 3 | 30*d*(4 + d)
Wc | V[3]^2*Wb[0]*Z[1] | 3 2 0 0 0 | 3 | 30*d*(4 + d)
Wc | V[3]^2*Z[2] | 3 1 0 0 0 | 0 | 7
Wc | V[3]^2*Z[2] | 3 0 1 0 0 | 1 | (26 + 3*d)/2
Wc | V[3]^2*Z[2] | 3 0 0 1 0 | 2 | 3*(4 + d)
Wc | V[3]^2*Z[2] | 3 0 0 0 1 | 3 | (3*(4 + d))/2
Wc | V[3]^2*Z[2] | 2 2 0 0 0 | 1 | (28 + 5*d)/4
Wc | V[3]^2*Z[2] | 2 1 1 0 0 | 2 | (38 + 11*d)/2
Wc | V[3]^2*Z[2] | 2 1 0 1 0 | 3 | 3*(4 + d)
Wc | V[3]^2*Z[2] | 2 0 2 0 0 | 3 | (9*(4 + d))/4
Wc | V[3]^2*Wa[1]^2 | 5 0 0 0 0 | 2 | (-299 - 106*d - 15*d^2)/2
Wc | V[3]^2*Wa[1]^2 | 4 1 0 0 0 | 3 | (-3*(4 + d)*(6 + d)*(52 + 3*d))/2
Wc | V[3]^2*Wa[1]^2 | 4 0 1 0 0 | 4 | (-3*(4 + d)*(6 + d)*(448 + 66*d + 3*d^2))/8
Wc | V[3]^2*Wa[1]^2 | 4 0 0 1 0 | 5 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]^2*Wa[1]^2 | 4 0 0 0 1 | 6 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | V[3]^2*Wa[1]^2 | 3 2 0 0 0 | 4 | (-3*(4 + d)*(6 + d)*(608 + 102*d + 5*d^2))/8
Wc | V[3]^2*Wa[1]^2 | 3 1 1 0 0 | 5 | (-33*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]^2*Wa[1]^2 | 3 1 0 1 0 | 6 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/2
Wc | V[3]^2*Wa[1]^2 | 3 0 2 0 0 | 6 | (-27*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | V[3]^2*Wa[1]^2 | 2 3 0 0 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/2
Wc | V[3]^2*Wa[1]^2 | 2 2 1 0 0 | 6 | -3*(4 + d)*(6 + d)*(8 + d)*(10 + d)
Wc | V[3]^2*Wa[1]*Wb[0] | 5 0 0 0 0 | 2 | 18 + 60*d + 11*d^2
Wc | V[3]^2*Wa[1]*Wb[0] | 4 1 0 0 0 | 3 | 15*d*(4 + d)*(6 + d)
Wc | V[3]^2*Wa[1]*Wb[0] | 4 0 1 0 0 | 4 | 15*d*(4 + d)*(6 + d)
Wc | V[3]^2*Wa[1]*Wb[0] | 3 2 0 0 0 | 4 | 15*d*(4 + d)*(6 + d)
Wc | V[3]^2*Wa[2] | 4 0 0 0 0 | 0 | 2
Wc | V[3]^2*Wa[2] | 3 1 0 0 0 | 1 | 18 + d
Wc | V[3]^2*Wa[2] | 3 0 1 0 0 | 2 | (144 + 34*d + 3*d^2)/4
Wc | V[3]^2*Wa[2] | 3 0 0 1 0 | 3 | (3*(4 + d)*(6 + d))/2
Wc | V[3]^2*Wa[2] | 3 0 0 0 1 | 4 | (3*(4 + d)*(6 + d))/4
Wc | V[3]^2*Wa[2] | 2 2 0 0 0 | 2 | (144 + 42*d + 5*d^2)/8
Wc | V[3]^2*Wa[2] | 2 1 1 0 0 | 3 | ((4 + d)*(54 + 11*d))/4
Wc | V[3]^2*Wa[2] | 2 1 0 1 0 | 4 | (3*(4 + d)*(6 + d))/2
Wc | V[3]^2*Wa[2] | 2 0 2 0 0 | 4 | (9*(4 + d)*(6 + d))/8
Wc | V[3]^2*Wb[0]^2 | 5 0 0 0 0 | 2 | -6*(-3 + d^2)
Wc | V[3]^2*Wb[1] | 4 0 0 0 0 | 0 | -2
Wc | V[3]^2*Wb[1] | 3 1 0 0 0 | 1 | -8*(1 + d)
Wc | V[3]^2*Wb[1] | 3 0 1 0 0 | 2 | -8*(1 + d)
Wc | V[3]^2*Wb[1] | 2 2 0 0 0 | 2 | -4*(1 + d)
Wc | V[3]^2*Wc[0] | 4 0 0 0 0 | 0 | -6
Wc | V[3]^2*Wc[0] | 3 1 0 0 0 | 1 | 4*(4 + d)
Wc | V[3]^2*Wc[0] | 3 0 1 0 0 | 2 | 4*(4 + d)
Wc | V[3]^2*Wc[0] | 2 2 0 0 0 | 2 | 2*(4 + d)
Wc | V[3]*V[4]*Z[1] | 3 1 0 0 0 | 0 | 14
Wc | V[3]*V[4]*Z[1] | 3 0 1 0 0 | 1 | 26 + 3*d
Wc | V[3]*V[4]*Z[1] | 3 0 0 1 0 | 2 | 6*(4 + d)
Wc | V[3]*V[4]*Z[1] | 3 0 0 0 1 | 3 | 3*(4 + d)
Wc | V[3]*V[4]*Z[1] | 2 2 0 0 0 | 1 | (5*(8 + d))/2
Wc | V[3]*V[4]*Z[1] | 2 1 1 0 0 | 2 | 50 + 11*d
Wc | V[3]*V[4]*Z[1] | 2 1 0 1 0 | 3 | 6*(4 + d)
Wc | V[3]*V[4]*Z[1] | 2 0 2 0 0 | 3 | (9*(4 + d))/2
Wc | V[3]*V[4]*Wa[1] | 4 0 0 0 0 | 0 | 8
Wc | V[3]*V[4]*Wa[1] | 3 1 0 0 0 | 1 | 2*(23 + d)
Wc | V[3]*V[4]*Wa[1] | 3 0 1 0 0 | 2 | (164 + 34*d + 3*d^2)/2
Wc | V[3]*V[4]*Wa[1] | 3 0 0 1 0 | 3 | 3*(4 + d)*(6 + d)
Wc | V[3]*V[4]*Wa[1] | 3 0 0 0 1 | 4 | (3*(4 + d)*(6 + d))/2
Wc | V[3]*V[4]*Wa[1] | 2 2 0 0 0 | 2 | (260 + 66*d + 5*d^2)/4
Wc | V[3]*V[4]*Wa[1] | 2 1 1 0 0 | 3 | ((4 + d)*(78 + 11*d))/2
Wc | V[3]*V[4]*Wa[1] | 2 1 0 1 0 | 4 | 3*(4 + d)*(6 + d)
Wc | V[3]*V[4]*Wa[1] | 2 0 2 0 0 | 4 | (9*(4 + d)*(6 + d))/4
Wc | V[3]*V[4]*Wb[0] | 4 0 0 0 0 | 0 | -2
Wc | V[3]*V[4]*Wb[0] | 3 1 0 0 0 | 1 | -4*(-1 + 3*d)
Wc | V[3]*V[4]*Wb[0] | 3 0 1 0 0 | 2 | -4*(-1 + 3*d)
Wc | V[3]*V[4]*Wb[0] | 2 2 0 0 0 | 2 | -2*(-1 + 3*d)
Wc | V[3]*V[5] | 2 0 1 0 0 | 0 | -1/2
Wc | V[3]*V[5] | 2 0 0 1 0 | 1 | -1
Wc | V[3]*V[5] | 2 0 0 0 1 | 2 | -1/2
Wc | V[3]*Z[1]^3 | 5 0 0 0 0 | 1 | -15 - 14*d
Wc | V[3]*Z[1]^3 | 4 1 0 0 0 | 2 | (-3*(4 + d)*(38 + 13*d))/2
Wc | V[3]*Z[1]^3 | 4 0 1 0 0 | 3 | (-3*(4 + d)*(86 + 27*d + d^2))/2
Wc | V[3]*Z[1]^3 | 4 0 0 1 0 | 4 | -3*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Z[1]^3 | 4 0 0 0 1 | 5 | (-3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]*Z[1]^3 | 3 2 0 0 0 | 3 | -1/2*((4 + d)*(354 + 109*d + 5*d^2))
Wc | V[3]*Z[1]^3 | 3 1 1 0 0 | 4 | -11*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Z[1]^3 | 3 1 0 1 0 | 5 | -6*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Z[1]^3 | 3 0 2 0 0 | 5 | (-9*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]*Z[1]^3 | 2 3 0 0 0 | 4 | -2*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Z[1]^3 | 2 2 1 0 0 | 5 | -4*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Wa[1]*Z[1]^2 | 5 0 0 0 0 | 2 | (-526 - 300*d - 45*d^2)/2
Wc | V[3]*Wa[1]*Z[1]^2 | 4 1 0 0 0 | 3 | -24*(4 + d)*(6 + d)^2
Wc | V[3]*Wa[1]*Z[1]^2 | 4 0 1 0 0 | 4 | (-3*(4 + d)*(6 + d)*(432 + 86*d + 3*d^2))/4
Wc | V[3]*Wa[1]*Z[1]^2 | 4 0 0 1 0 | 5 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/2
Wc | V[3]*Wa[1]*Z[1]^2 | 4 0 0 0 1 | 6 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]*Z[1]^2 | 3 2 0 0 0 | 4 | (-3*(4 + d)*(6 + d)*(592 + 122*d + 5*d^2))/4
Wc | V[3]*Wa[1]*Z[1]^2 | 3 1 1 0 0 | 5 | (-33*(4 + d)*(6 + d)*(8 + d)*(10 + d))/2
Wc | V[3]*Wa[1]*Z[1]^2 | 3 1 0 1 0 | 6 | -9*(4 + d)*(6 + d)*(8 + d)*(10 + d)
Wc | V[3]*Wa[1]*Z[1]^2 | 3 0 2 0 0 | 6 | (-27*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]*Z[1]^2 | 2 3 0 0 0 | 5 | -3*(4 + d)*(6 + d)*(8 + d)*(10 + d)
Wc | V[3]*Wa[1]*Z[1]^2 | 2 2 1 0 0 | 6 | -6*(4 + d)*(6 + d)*(8 + d)*(10 + d)
Wc | V[3]*Wb[0]*Z[1]^2 | 5 0 0 0 0 | 2 | -14 + 50*d + 23*d^2
Wc | V[3]*Wb[0]*Z[1]^2 | 4 1 0 0 0 | 3 | 15*d*(4 + d)*(6 + d)
Wc | V[3]*Wb[0]*Z[1]^2 | 4 0 1 0 0 | 4 | 15*d*(4 + d)*(6 + d)
Wc | V[3]*Wb[0]*Z[1]^2 | 3 2 0 0 0 | 4 | 15*d*(4 + d)*(6 + d)
Wc | V[3]*Z[1]*Z[2] | 4 0 0 0 0 | 0 | 8
Wc | V[3]*Z[1]*Z[2] | 3 1 0 0 0 | 1 | 2*(16 + 7*d)
Wc | V[3]*Z[1]*Z[2] | 3 0 1 0 0 | 2 | (136 + 58*d + 3*d^2)/2
Wc | V[3]*Z[1]*Z[2] | 3 0 0 1 0 | 3 | 3*(4 + d)*(6 + d)
Wc | V[3]*Z[1]*Z[2] | 3 0 0 0 1 | 4 | (3*(4 + d)*(6 + d))/2
Wc | V[3]*Z[1]*Z[2] | 2 2 0 0 0 | 2 | (184 + 78*d + 5*d^2)/4
Wc | V[3]*Z[1]*Z[2] | 2 1 1 0 0 | 3 | (11*(4 + d)*(6 + d))/2
Wc | V[3]*Z[1]*Z[2] | 2 1 0 1 0 | 4 | 3*(4 + d)*(6 + d)
Wc | V[3]*Z[1]*Z[2] | 2 0 2 0 0 | 4 | (9*(4 + d)*(6 + d))/4
Wc | V[3]*Wa[1]^2*Z[1] | 5 0 0 0 0 | 3 | -1/2*((4 + d)*(739 + 236*d + 23*d^2))
Wc | V[3]*Wa[1]^2*Z[1] | 4 1 0 0 0 | 4 | (-3*(4 + d)*(6 + d)*(8 + d)*(282 + 25*d))/8
Wc | V[3]*Wa[1]^2*Z[1] | 4 0 1 0 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(642 + 91*d + 3*d^2))/8
Wc | V[3]*Wa[1]^2*Z[1] | 4 0 0 1 0 | 6 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/4
Wc | V[3]*Wa[1]^2*Z[1] | 4 0 0 0 1 | 7 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | V[3]*Wa[1]^2*Z[1] | 3 2 0 0 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(882 + 135*d + 5*d^2))/8
Wc | V[3]*Wa[1]^2*Z[1] | 3 1 1 0 0 | 6 | (-33*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/4
Wc | V[3]*Wa[1]^2*Z[1] | 3 1 0 1 0 | 7 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/2
Wc | V[3]*Wa[1]^2*Z[1] | 3 0 2 0 0 | 7 | (-27*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | V[3]*Wa[1]^2*Z[1] | 2 3 0 0 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/2
Wc | V[3]*Wa[1]^2*Z[1] | 2 2 1 0 0 | 7 | -3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)
Wc | V[3]*Wa[1]*Wb[0]*Z[1] | 5 0 0 0 0 | 3 | (4 + d)*(14 + 100*d + 21*d^2)
Wc | V[3]*Wa[1]*Wb[0]*Z[1] | 4 1 0 0 0 | 4 | 15*d*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Wa[1]*Wb[0]*Z[1] | 4 0 1 0 0 | 5 | 15*d*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Wa[1]*Wb[0]*Z[1] | 3 2 0 0 0 | 5 | 15*d*(4 + d)*(6 + d)*(8 + d)
Wc | V[3]*Wa[2]*Z[1] | 4 0 0 0 0 | 1 | 17 + 3*d
Wc | V[3]*Wa[2]*Z[1] | 3 1 0 0 0 | 2 | ((4 + d)*(58 + 9*d))/2
Wc | V[3]*Wa[2]*Z[1] | 3 0 1 0 0 | 3 | ((4 + d)*(260 + 60*d + 3*d^2))/4
Wc | V[3]*Wa[2]*Z[1] | 3 0 0 1 0 | 4 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]*Wa[2]*Z[1] | 3 0 0 0 1 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/4
Wc | V[3]*Wa[2]*Z[1] | 2 2 0 0 0 | 3 | ((4 + d)*(10 + d)*(32 + 5*d))/8
Wc | V[3]*Wa[2]*Z[1] | 2 1 1 0 0 | 4 | ((4 + d)*(6 + d)*(82 + 11*d))/4
Wc | V[3]*Wa[2]*Z[1] | 2 1 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]*Wa[2]*Z[1] | 2 0 2 0 0 | 5 | (9*(4 + d)*(6 + d)*(8 + d))/8
Wc | V[3]*Wb[0]^2*Z[1] | 5 0 0 0 0 | 3 | -6*(4 + d)*(-3 + d^2)
Wc | V[3]*Wb[1]*Z[1] | 4 0 0 0 0 | 1 | -2*(1 + 5*d)
Wc | V[3]*Wb[1]*Z[1] | 3 1 0 0 0 | 2 | -8*(1 + d)*(4 + d)
Wc | V[3]*Wb[1]*Z[1] | 3 0 1 0 0 | 3 | -8*(1 + d)*(4 + d)
Wc | V[3]*Wb[1]*Z[1] | 2 2 0 0 0 | 3 | -4*(1 + d)*(4 + d)
Wc | V[3]*Wc[0]*Z[1] | 4 0 0 0 0 | 1 | -4*(-3 + d)
Wc | V[3]*Wc[0]*Z[1] | 3 1 0 0 0 | 2 | 4*(4 + d)^2
Wc | V[3]*Wc[0]*Z[1] | 3 0 1 0 0 | 3 | 4*(4 + d)^2
Wc | V[3]*Wc[0]*Z[1] | 2 2 0 0 0 | 3 | 2*(4 + d)^2
Wc | V[3]*Wa[1]*Z[2] | 4 0 0 0 0 | 1 | (39 + 10*d)/2
Wc | V[3]*Wa[1]*Z[2] | 3 1 0 0 0 | 2 | ((4 + d)*(68 + 9*d))/2
Wc | V[3]*Wa[1]*Z[2] | 3 0 1 0 0 | 3 | ((4 + d)*(280 + 60*d + 3*d^2))/4
Wc | V[3]*Wa[1]*Z[2] | 3 0 0 1 0 | 4 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]*Wa[1]*Z[2] | 3 0 0 0 1 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/4
Wc | V[3]*Wa[1]*Z[2] | 2 2 0 0 0 | 3 | ((4 + d)*(412 + 94*d + 5*d^2))/8
Wc | V[3]*Wa[1]*Z[2] | 2 1 1 0 0 | 4 | ((4 + d)*(6 + d)*(94 + 11*d))/4
Wc | V[3]*Wa[1]*Z[2] | 2 1 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[3]*Wa[1]*Z[2] | 2 0 2 0 0 | 5 | (9*(4 + d)*(6 + d)*(8 + d))/8
Wc | V[3]*Wb[0]*Z[2] | 4 0 0 0 0 | 1 | 5 - 8*d
Wc | V[3]*Wb[0]*Z[2] | 3 1 0 0 0 | 2 | -2*(4 + d)*(-1 + 3*d)
Wc | V[3]*Wb[0]*Z[2] | 3 0 1 0 0 | 3 | -2*(4 + d)*(-1 + 3*d)
Wc | V[3]*Wb[0]*Z[2] | 2 2 0 0 0 | 3 | -((4 + d)*(-1 + 3*d))
Wc | V[3]*Z[3] | 2 1 0 0 0 | 0 | -1
Wc | V[3]*Z[3] | 2 0 1 0 0 | 1 | (-8 - d)/4
Wc | V[3]*Z[3] | 2 0 0 1 0 | 2 | (-4 - d)/2
Wc | V[3]*Z[3] | 2 0 0 0 1 | 3 | (-4 - d)/4
Wc | V[3]*Wa[1]^3 | 5 0 0 0 0 | 4 | -1/8*((4 + d)*(6 + d)*(1070 + 206*d + 15*d^2))
Wc | V[3]*Wa[1]^3 | 4 1 0 0 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(64 + 3*d))/8
Wc | V[3]*Wa[1]^3 | 4 0 1 0 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(296 + 32*d + d^2))/16
Wc | V[3]*Wa[1]^3 | 4 0 0 1 0 | 7 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/8
Wc | V[3]*Wa[1]^3 | 4 0 0 0 1 | 8 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | V[3]*Wa[1]^3 | 3 2 0 0 0 | 6 | -1/16*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(1224 + 148*d + 5*d^2))
Wc | V[3]*Wa[1]^3 | 3 1 1 0 0 | 7 | (-11*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/8
Wc | V[3]*Wa[1]^3 | 3 1 0 1 0 | 8 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/4
Wc | V[3]*Wa[1]^3 | 3 0 2 0 0 | 8 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | V[3]*Wa[1]^3 | 2 3 0 0 0 | 7 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
Wc | V[3]*Wa[1]^3 | 2 2 1 0 0 | 8 | -1/2*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
Wc | V[3]*Wa[1]^2*Wb[0] | 5 0 0 0 0 | 4 | ((4 + d)*(6 + d)*(44 + 162*d + 19*d^2))/4
Wc | V[3]*Wa[1]^2*Wb[0] | 4 1 0 0 0 | 5 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]^2*Wb[0] | 4 0 1 0 0 | 6 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]^2*Wb[0] | 3 2 0 0 0 | 6 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]*Wa[2] | 4 0 0 0 0 | 2 | (128 + 41*d + 6*d^2)/2
Wc | V[3]*Wa[1]*Wa[2] | 3 1 0 0 0 | 3 | ((4 + d)*(6 + d)*(49 + 2*d))/2
Wc | V[3]*Wa[1]*Wa[2] | 3 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(436 + 62*d + 3*d^2))/8
Wc | V[3]*Wa[1]*Wa[2] | 3 0 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]*Wa[2] | 3 0 0 0 1 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | V[3]*Wa[1]*Wa[2] | 2 2 0 0 0 | 4 | ((4 + d)*(6 + d)*(596 + 98*d + 5*d^2))/16
Wc | V[3]*Wa[1]*Wa[2] | 2 1 1 0 0 | 5 | (11*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | V[3]*Wa[1]*Wa[2] | 2 1 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | V[3]*Wa[1]*Wa[2] | 2 0 2 0 0 | 6 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | V[3]*Wa[1]*Wb[0]^2 | 5 0 0 0 0 | 4 | -3*(4 + d)*(6 + d)*(-3 + d^2)
Wc | V[3]*Wa[1]*Wb[1] | 4 0 0 0 0 | 2 | -3*(1 + d)*(8 + d)
Wc | V[3]*Wa[1]*Wb[1] | 3 1 0 0 0 | 3 | -4*(1 + d)*(4 + d)*(6 + d)
Wc | V[3]*Wa[1]*Wb[1] | 3 0 1 0 0 | 4 | -4*(1 + d)*(4 + d)*(6 + d)
Wc | V[3]*Wa[1]*Wb[1] | 2 2 0 0 0 | 4 | -2*(1 + d)*(4 + d)*(6 + d)
Wc | V[3]*Wa[1]*Wc[0] | 4 0 0 0 0 | 2 | 30 + 14*d - d^2
Wc | V[3]*Wa[1]*Wc[0] | 3 1 0 0 0 | 3 | 2*(4 + d)^2*(6 + d)
Wc | V[3]*Wa[1]*Wc[0] | 3 0 1 0 0 | 4 | 2*(4 + d)^2*(6 + d)
Wc | V[3]*Wa[1]*Wc[0] | 2 2 0 0 0 | 4 | (4 + d)^2*(6 + d)
Wc | V[3]*Wa[2]*Wb[0] | 4 0 0 0 0 | 2 | (-3*(4 + 10*d + d^2))/2
Wc | V[3]*Wa[2]*Wb[0] | 3 1 0 0 0 | 3 | -((4 + d)*(6 + d)*(-1 + 3*d))
Wc | V[3]*Wa[2]*Wb[0] | 3 0 1 0 0 | 4 | -((4 + d)*(6 + d)*(-1 + 3*d))
Wc | V[3]*Wa[2]*Wb[0] | 2 2 0 0 0 | 4 | -1/2*((4 + d)*(6 + d)*(-1 + 3*d))
Wc | V[3]*Wa[3] | 2 1 0 0 0 | 1 | -3/2
Wc | V[3]*Wa[3] | 2 0 1 0 0 | 2 | (-36 - 10*d - d^2)/8
Wc | V[3]*Wa[3] | 2 0 0 1 0 | 3 | -1/4*((4 + d)*(6 + d))
Wc | V[3]*Wa[3] | 2 0 0 0 1 | 4 | -1/8*((4 + d)*(6 + d))
Wc | V[3]*Wb[0]*Wb[1] | 4 0 0 0 0 | 2 | 6*(-2 + d^2)
Wc | V[3]*Wb[0]*Wc[0] | 4 0 0 0 0 | 2 | -12
Wc | V[3]*Wb[2] | 2 1 0 0 0 | 1 | -1 + d
Wc | V[3]*Wb[2] | 2 0 1 0 0 | 2 | -1 + d
Wc | V[3]*Wc[1] | 3 0 0 0 0 | 0 | 4
Wc | V[3]*Wc[1] | 2 1 0 0 0 | 1 | 4
Wc | V[3]*Wc[1] | 2 0 1 0 0 | 2 | 4
Wc | V[4]*Z[1]^2 | 4 0 0 0 0 | 0 | 7/2
Wc | V[4]*Z[1]^2 | 3 1 0 0 0 | 1 | 19 + 7*d
Wc | V[4]*Z[1]^2 | 3 0 1 0 0 | 2 | (148 + 58*d + 3*d^2)/4
Wc | V[4]*Z[1]^2 | 3 0 0 1 0 | 3 | (3*(4 + d)*(6 + d))/2
Wc | V[4]*Z[1]^2 | 3 0 0 0 1 | 4 | (3*(4 + d)*(6 + d))/4
Wc | V[4]*Z[1]^2 | 2 2 0 0 0 | 2 | (244 + 90*d + 5*d^2)/8
Wc | V[4]*Z[1]^2 | 2 1 1 0 0 | 3 | ((4 + d)*(78 + 11*d))/4
Wc | V[4]*Z[1]^2 | 2 1 0 1 0 | 4 | (3*(4 + d)*(6 + d))/2
Wc | V[4]*Z[1]^2 | 2 0 2 0 0 | 4 | (9*(4 + d)*(6 + d))/8
Wc | V[4]*Wa[1]*Z[1] | 4 0 0 0 0 | 1 | (3*(13 + 4*d))/2
Wc | V[4]*Wa[1]*Z[1] | 3 1 0 0 0 | 2 | ((4 + d)*(80 + 9*d))/2
Wc | V[4]*Wa[1]*Z[1] | 3 0 1 0 0 | 3 | ((4 + d)*(304 + 60*d + 3*d^2))/4
Wc | V[4]*Wa[1]*Z[1] | 3 0 0 1 0 | 4 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[4]*Wa[1]*Z[1] | 3 0 0 0 1 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/4
Wc | V[4]*Wa[1]*Z[1] | 2 2 0 0 0 | 3 | ((4 + d)*(508 + 106*d + 5*d^2))/8
Wc | V[4]*Wa[1]*Z[1] | 2 1 1 0 0 | 4 | ((4 + d)*(6 + d)*(106 + 11*d))/4
Wc | V[4]*Wa[1]*Z[1] | 2 1 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/2
Wc | V[4]*Wa[1]*Z[1] | 2 0 2 0 0 | 5 | (9*(4 + d)*(6 + d)*(8 + d))/8
Wc | V[4]*Wb[0]*Z[1] | 4 0 0 0 0 | 1 | -3*(-1 + 2*d)
Wc | V[4]*Wb[0]*Z[1] | 3 1 0 0 0 | 2 | -2*(4 + d)*(-1 + 3*d)
Wc | V[4]*Wb[0]*Z[1] | 3 0 1 0 0 | 3 | -2*(4 + d)*(-1 + 3*d)
Wc | V[4]*Wb[0]*Z[1] | 2 2 0 0 0 | 3 | -((4 + d)*(-1 + 3*d))
Wc | V[4]*Z[2] | 2 1 0 0 0 | 0 | -1
Wc | V[4]*Z[2] | 2 0 1 0 0 | 1 | -1
Wc | V[4]*Wa[1]^2 | 4 0 0 0 0 | 2 | (347 + 120*d + 16*d^2)/8
Wc | V[4]*Wa[1]^2 | 3 1 0 0 0 | 3 | ((4 + d)*(6 + d)*(33 + d))/2
Wc | V[4]*Wa[1]^2 | 3 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(504 + 62*d + 3*d^2))/16
Wc | V[4]*Wa[1]^2 | 3 0 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | V[4]*Wa[1]^2 | 3 0 0 0 1 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | V[4]*Wa[1]^2 | 2 2 0 0 0 | 4 | ((4 + d)*(6 + d)*(856 + 122*d + 5*d^2))/32
Wc | V[4]*Wa[1]^2 | 2 1 1 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(134 + 11*d))/16
Wc | V[4]*Wa[1]^2 | 2 1 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | V[4]*Wa[1]^2 | 2 0 2 0 0 | 6 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/32
Wc | V[4]*Wa[1]*Wb[0] | 4 0 0 0 0 | 2 | (-1 - 27*d - 5*d^2)/2
Wc | V[4]*Wa[1]*Wb[0] | 3 1 0 0 0 | 3 | -((4 + d)*(6 + d)*(-1 + 3*d))
Wc | V[4]*Wa[1]*Wb[0] | 3 0 1 0 0 | 4 | -((4 + d)*(6 + d)*(-1 + 3*d))
Wc | V[4]*Wa[1]*Wb[0] | 2 2 0 0 0 | 4 | -1/2*((4 + d)*(6 + d)*(-1 + 3*d))
Wc | V[4]*Wa[2] | 3 0 0 0 0 | 0 | -1
Wc | V[4]*Wa[2] | 2 1 0 0 0 | 1 | -4
Wc | V[4]*Wa[2] | 2 0 1 0 0 | 2 | -4
Wc | V[4]*Wb[0]^2 | 4 0 0 0 0 | 2 | (3*(-3 + d^2))/2
Wc | V[4]*Wb[1] | 3 0 0 0 0 | 0 | 1
Wc | V[4]*Wb[1] | 2 1 0 0 0 | 1 | 2*(2 + d)
Wc | V[4]*Wb[1] | 2 0 1 0 0 | 2 | 2*(2 + d)
Wc | V[4]*Wc[0] | 2 1 0 0 0 | 1 | -2*(6 + d)
Wc | V[4]*Wc[0] | 2 0 1 0 0 | 2 | -2*(6 + d)
Wc | V[5]*Z[1] | 2 1 0 0 0 | 0 | -1
Wc | V[5]*Z[1] | 2 0 1 0 0 | 1 | (-8 - d)/4
Wc | V[5]*Z[1] | 2 0 0 1 0 | 2 | (-4 - d)/2
Wc | V[5]*Z[1] | 2 0 0 0 1 | 3 | (-4 - d)/4
Wc | V[5]*Wa[1] | 3 0 0 0 0 | 0 | -1
Wc | V[5]*Wa[1] | 2 1 0 0 0 | 1 | -7/2
Wc | V[5]*Wa[1] | 2 0 1 0 0 | 2 | (-52 - 10*d - d^2)/8
Wc | V[5]*Wa[1] | 2 0 0 1 0 | 3 | -1/4*((4 + d)*(6 + d))
Wc | V[5]*Wa[1] | 2 0 0 0 1 | 4 | -1/8*((4 + d)*(6 + d))
Wc | V[5]*Wb[0] | 2 1 0 0 0 | 1 | -1 + d
Wc | V[5]*Wb[0] | 2 0 1 0 0 | 2 | -1 + d
Wc | Z[1]^4 | 5 0 0 0 0 | 2 | (-65 - 58*d - 14*d^2)/4
Wc | Z[1]^4 | 4 1 0 0 0 | 3 | -1/4*((4 + d)*(6 + d)*(44 + 13*d))
Wc | Z[1]^4 | 4 0 1 0 0 | 4 | -1/16*((4 + d)*(6 + d)*(416 + 106*d + 3*d^2))
Wc | Z[1]^4 | 4 0 0 1 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | Z[1]^4 | 4 0 0 0 1 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | Z[1]^4 | 3 2 0 0 0 | 4 | -1/16*((4 + d)*(6 + d)*(576 + 142*d + 5*d^2))
Wc | Z[1]^4 | 3 1 1 0 0 | 5 | (-11*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | Z[1]^4 | 3 1 0 1 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | Z[1]^4 | 3 0 2 0 0 | 6 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | Z[1]^4 | 2 3 0 0 0 | 5 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Z[1]^4 | 2 2 1 0 0 | 6 | -1/2*((4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Wa[1]*Z[1]^3 | 5 0 0 0 0 | 3 | (-9*(4 + d)*(48 + 23*d + 3*d^2))/4
Wc | Wa[1]*Z[1]^3 | 4 1 0 0 0 | 4 | -1/8*((4 + d)*(6 + d)*(8 + d)*(266 + 45*d))
Wc | Wa[1]*Z[1]^3 | 4 0 1 0 0 | 5 | -1/8*((4 + d)*(6 + d)*(8 + d)*(626 + 111*d + 3*d^2))
Wc | Wa[1]*Z[1]^3 | 4 0 0 1 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/4
Wc | Wa[1]*Z[1]^3 | 4 0 0 0 1 | 7 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]*Z[1]^3 | 3 2 0 0 0 | 5 | -1/8*((4 + d)*(6 + d)*(8 + d)*(866 + 155*d + 5*d^2))
Wc | Wa[1]*Z[1]^3 | 3 1 1 0 0 | 6 | (-11*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/4
Wc | Wa[1]*Z[1]^3 | 3 1 0 1 0 | 7 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/2
Wc | Wa[1]*Z[1]^3 | 3 0 2 0 0 | 7 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]*Z[1]^3 | 2 3 0 0 0 | 6 | -1/2*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
Wc | Wa[1]*Z[1]^3 | 2 2 1 0 0 | 7 | -((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
Wc | Wb[0]*Z[1]^3 | 5 0 0 0 0 | 3 | ((4 + d)*(-6 + 30*d + 11*d^2))/2
Wc | Wb[0]*Z[1]^3 | 4 1 0 0 0 | 4 | (5*d*(4 + d)*(6 + d)*(8 + d))/2
Wc | Wb[0]*Z[1]^3 | 4 0 1 0 0 | 5 | (5*d*(4 + d)*(6 + d)*(8 + d))/2
Wc | Wb[0]*Z[1]^3 | 3 2 0 0 0 | 5 | (5*d*(4 + d)*(6 + d)*(8 + d))/2
Wc | Z[1]^2*Z[2] | 4 0 0 0 0 | 1 | (21 + 23*d)/4
Wc | Z[1]^2*Z[2] | 3 1 0 0 0 | 2 | (3*(4 + d)*(20 + 7*d))/4
Wc | Z[1]^2*Z[2] | 3 0 1 0 0 | 3 | (3*(4 + d)*(88 + 28*d + d^2))/8
Wc | Z[1]^2*Z[2] | 3 0 0 1 0 | 4 | (3*(4 + d)*(6 + d)*(8 + d))/4
Wc | Z[1]^2*Z[2] | 3 0 0 0 1 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/8
Wc | Z[1]^2*Z[2] | 2 2 0 0 0 | 3 | ((4 + d)*(396 + 118*d + 5*d^2))/16
Wc | Z[1]^2*Z[2] | 2 1 1 0 0 | 4 | ((4 + d)*(6 + d)*(94 + 11*d))/8
Wc | Z[1]^2*Z[2] | 2 1 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d))/4
Wc | Z[1]^2*Z[2] | 2 0 2 0 0 | 5 | (9*(4 + d)*(6 + d)*(8 + d))/16
Wc | Wa[1]^2*Z[1]^2 | 5 0 0 0 0 | 4 | -1/8*((4 + d)*(6 + d)*(1477 + 446*d + 38*d^2))
Wc | Wa[1]^2*Z[1]^2 | 4 1 0 0 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(184 + 19*d))/16
Wc | Wa[1]^2*Z[1]^2 | 4 0 1 0 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(872 + 116*d + 3*d^2))/32
Wc | Wa[1]^2*Z[1]^2 | 4 0 0 1 0 | 7 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | Wa[1]^2*Z[1]^2 | 4 0 0 0 1 | 8 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/32
Wc | Wa[1]^2*Z[1]^2 | 3 2 0 0 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(1208 + 168*d + 5*d^2))/32
Wc | Wa[1]^2*Z[1]^2 | 3 1 1 0 0 | 7 | (-33*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | Wa[1]^2*Z[1]^2 | 3 1 0 1 0 | 8 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/8
Wc | Wa[1]^2*Z[1]^2 | 3 0 2 0 0 | 8 | (-27*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/32
Wc | Wa[1]^2*Z[1]^2 | 2 3 0 0 0 | 7 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/8
Wc | Wa[1]^2*Z[1]^2 | 2 2 1 0 0 | 8 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/4
Wc | Wa[1]*Wb[0]*Z[1]^2 | 5 0 0 0 0 | 4 | ((4 + d)*(6 + d)*(12 + 152*d + 31*d^2))/4
Wc | Wa[1]*Wb[0]*Z[1]^2 | 4 1 0 0 0 | 5 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[1]*Wb[0]*Z[1]^2 | 4 0 1 0 0 | 6 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[1]*Wb[0]*Z[1]^2 | 3 2 0 0 0 | 6 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[2]*Z[1]^2 | 4 0 0 0 0 | 2 | (3*(76 + 42*d + 5*d^2))/8
Wc | Wa[2]*Z[1]^2 | 3 1 0 0 0 | 3 | ((4 + d)*(6 + d)*(45 + 8*d))/4
Wc | Wa[2]*Z[1]^2 | 3 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(420 + 86*d + 3*d^2))/16
Wc | Wa[2]*Z[1]^2 | 3 0 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | Wa[2]*Z[1]^2 | 3 0 0 0 1 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | Wa[2]*Z[1]^2 | 2 2 0 0 0 | 4 | ((4 + d)*(6 + d)*(580 + 122*d + 5*d^2))/32
Wc | Wa[2]*Z[1]^2 | 2 1 1 0 0 | 5 | (11*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | Wa[2]*Z[1]^2 | 2 1 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | Wa[2]*Z[1]^2 | 2 0 2 0 0 | 6 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/32
Wc | Wb[0]^2*Z[1]^2 | 5 0 0 0 0 | 4 | (-3*(4 + d)*(6 + d)*(-3 + d^2))/2
Wc | Wb[1]*Z[1]^2 | 4 0 0 0 0 | 2 | (-3*(2 + 8*d + 3*d^2))/2
Wc | Wb[1]*Z[1]^2 | 3 1 0 0 0 | 3 | -2*(1 + d)*(4 + d)*(6 + d)
Wc | Wb[1]*Z[1]^2 | 3 0 1 0 0 | 4 | -2*(1 + d)*(4 + d)*(6 + d)
Wc | Wb[1]*Z[1]^2 | 2 2 0 0 0 | 4 | -((1 + d)*(4 + d)*(6 + d))
Wc | Wc[0]*Z[1]^2 | 4 0 0 0 0 | 2 | (24 + 11*d - d^2)/2
Wc | Wc[0]*Z[1]^2 | 3 1 0 0 0 | 3 | (4 + d)^2*(6 + d)
Wc | Wc[0]*Z[1]^2 | 3 0 1 0 0 | 4 | (4 + d)^2*(6 + d)
Wc | Wc[0]*Z[1]^2 | 2 2 0 0 0 | 4 | ((4 + d)^2*(6 + d))/2
Wc | Wa[1]*Z[1]*Z[2] | 4 0 0 0 0 | 2 | (134 + 76*d + 11*d^2)/2
Wc | Wa[1]*Z[1]*Z[2] | 3 1 0 0 0 | 3 | ((4 + d)*(6 + d)*(53 + 8*d))/2
Wc | Wa[1]*Z[1]*Z[2] | 3 0 1 0 0 | 4 | ((4 + d)*(6 + d)*(452 + 86*d + 3*d^2))/8
Wc | Wa[1]*Z[1]*Z[2] | 3 0 0 1 0 | 5 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[1]*Z[1]*Z[2] | 3 0 0 0 1 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/8
Wc | Wa[1]*Z[1]*Z[2] | 2 2 0 0 0 | 4 | ((4 + d)*(6 + d)*(708 + 134*d + 5*d^2))/16
Wc | Wa[1]*Z[1]*Z[2] | 2 1 1 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(122 + 11*d))/8
Wc | Wa[1]*Z[1]*Z[2] | 2 1 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[1]*Z[1]*Z[2] | 2 0 2 0 0 | 6 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d))/16
Wc | Wb[0]*Z[1]*Z[2] | 4 0 0 0 0 | 2 | (16 - 24*d - 13*d^2)/2
Wc | Wb[0]*Z[1]*Z[2] | 3 1 0 0 0 | 3 | -((4 + d)*(6 + d)*(-1 + 3*d))
Wc | Wb[0]*Z[1]*Z[2] | 3 0 1 0 0 | 4 | -((4 + d)*(6 + d)*(-1 + 3*d))
Wc | Wb[0]*Z[1]*Z[2] | 2 2 0 0 0 | 4 | -1/2*((4 + d)*(6 + d)*(-1 + 3*d))
Wc | Z[1]*Z[3] | 3 0 0 0 0 | 0 | -1
Wc | Z[1]*Z[3] | 2 1 0 0 0 | 1 | (-5 - 2*d)/2
Wc | Z[1]*Z[3] | 2 0 1 0 0 | 2 | (-44 - 18*d - d^2)/8
Wc | Z[1]*Z[3] | 2 0 0 1 0 | 3 | -1/4*((4 + d)*(6 + d))
Wc | Z[1]*Z[3] | 2 0 0 0 1 | 4 | -1/8*((4 + d)*(6 + d))
Wc | Wa[1]^3*Z[1] | 5 0 0 0 0 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d)*(1886 + 378*d + 23*d^2))
Wc | Wa[1]^3*Z[1] | 4 1 0 0 0 | 6 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(482 + 31*d))
Wc | Wa[1]^3*Z[1] | 4 0 1 0 0 | 7 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(1154 + 121*d + 3*d^2))
Wc | Wa[1]^3*Z[1] | 4 0 0 1 0 | 8 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))/16
Wc | Wa[1]^3*Z[1] | 4 0 0 0 1 | 9 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))/32
Wc | Wa[1]^3*Z[1] | 3 2 0 0 0 | 7 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(1602 + 181*d + 5*d^2))
Wc | Wa[1]^3*Z[1] | 3 1 1 0 0 | 8 | (-11*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))/16
Wc | Wa[1]^3*Z[1] | 3 1 0 1 0 | 9 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))/8
Wc | Wa[1]^3*Z[1] | 3 0 2 0 0 | 9 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))/32
Wc | Wa[1]^3*Z[1] | 2 3 0 0 0 | 8 | -1/8*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
Wc | Wa[1]^3*Z[1] | 2 2 1 0 0 | 9 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
Wc | Wa[1]^2*Wb[0]*Z[1] | 5 0 0 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(44 + 226*d + 29*d^2))/8
Wc | Wa[1]^2*Wb[0]*Z[1] | 4 1 0 0 0 | 6 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]^2*Wb[0]*Z[1] | 4 0 1 0 0 | 7 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]^2*Wb[0]*Z[1] | 3 2 0 0 0 | 7 | (15*d*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]*Wa[2]*Z[1] | 4 0 0 0 0 | 3 | ((4 + d)*(642 + 199*d + 18*d^2))/8
Wc | Wa[1]*Wa[2]*Z[1] | 3 1 0 0 0 | 4 | ((4 + d)*(6 + d)*(8 + d)*(140 + 11*d))/8
Wc | Wa[1]*Wa[2]*Z[1] | 3 0 1 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(16 + d)*(40 + 3*d))/16
Wc | Wa[1]*Wa[2]*Z[1] | 3 0 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]*Wa[2]*Z[1] | 3 0 0 0 1 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/16
Wc | Wa[1]*Wa[2]*Z[1] | 2 2 0 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(940 + 138*d + 5*d^2))/32
Wc | Wa[1]*Wa[2]*Z[1] | 2 1 1 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(138 + 11*d))/16
Wc | Wa[1]*Wa[2]*Z[1] | 2 1 0 1 0 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/8
Wc | Wa[1]*Wa[2]*Z[1] | 2 0 2 0 0 | 7 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/32
Wc | Wa[1]*Wb[0]^2*Z[1] | 5 0 0 0 0 | 5 | (-3*(4 + d)*(6 + d)*(8 + d)*(-3 + d^2))/2
Wc | Wa[1]*Wb[1]*Z[1] | 4 0 0 0 0 | 3 | -1/2*((4 + d)*(30 + 44*d + 7*d^2))
Wc | Wa[1]*Wb[1]*Z[1] | 3 1 0 0 0 | 4 | -2*(1 + d)*(4 + d)*(6 + d)*(8 + d)
Wc | Wa[1]*Wb[1]*Z[1] | 3 0 1 0 0 | 5 | -2*(1 + d)*(4 + d)*(6 + d)*(8 + d)
Wc | Wa[1]*Wb[1]*Z[1] | 2 2 0 0 0 | 5 | -((1 + d)*(4 + d)*(6 + d)*(8 + d))
Wc | Wa[1]*Wc[0]*Z[1] | 4 0 0 0 0 | 3 | 3*(4 + d)*(7 + 4*d)
Wc | Wa[1]*Wc[0]*Z[1] | 3 1 0 0 0 | 4 | (4 + d)^2*(6 + d)*(8 + d)
Wc | Wa[1]*Wc[0]*Z[1] | 3 0 1 0 0 | 5 | (4 + d)^2*(6 + d)*(8 + d)
Wc | Wa[1]*Wc[0]*Z[1] | 2 2 0 0 0 | 5 | ((4 + d)^2*(6 + d)*(8 + d))/2
Wc | Wa[2]*Wb[0]*Z[1] | 4 0 0 0 0 | 3 | -1/4*((4 + d)*(6 + d)*(1 + 8*d))
Wc | Wa[2]*Wb[0]*Z[1] | 3 1 0 0 0 | 4 | -1/2*((4 + d)*(6 + d)*(8 + d)*(-1 + 3*d))
Wc | Wa[2]*Wb[0]*Z[1] | 3 0 1 0 0 | 5 | -1/2*((4 + d)*(6 + d)*(8 + d)*(-1 + 3*d))
Wc | Wa[2]*Wb[0]*Z[1] | 2 2 0 0 0 | 5 | -1/4*((4 + d)*(6 + d)*(8 + d)*(-1 + 3*d))
Wc | Wa[3]*Z[1] | 3 0 0 0 0 | 1 | -3/2
Wc | Wa[3]*Z[1] | 2 1 0 0 0 | 2 | -1/4*((4 + d)*(7 + d))
Wc | Wa[3]*Z[1] | 2 0 1 0 0 | 3 | -1/16*((4 + d)*(76 + 18*d + d^2))
Wc | Wa[3]*Z[1] | 2 0 0 1 0 | 4 | -1/8*((4 + d)*(6 + d)*(8 + d))
Wc | Wa[3]*Z[1] | 2 0 0 0 1 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d))
Wc | Wb[0]*Wb[1]*Z[1] | 4 0 0 0 0 | 3 | 3*(4 + d)*(-2 + d^2)
Wc | Wb[0]*Wc[0]*Z[1] | 4 0 0 0 0 | 3 | -6*(4 + d)
Wc | Wb[2]*Z[1] | 3 0 0 0 0 | 1 | -1 + d
Wc | Wb[2]*Z[1] | 2 1 0 0 0 | 2 | ((-1 + d)*(4 + d))/2
Wc | Wb[2]*Z[1] | 2 0 1 0 0 | 3 | ((-1 + d)*(4 + d))/2
Wc | Wc[1]*Z[1] | 3 0 0 0 0 | 1 | 2*(1 + d)
Wc | Wc[1]*Z[1] | 2 1 0 0 0 | 2 | 2*(4 + d)
Wc | Wc[1]*Z[1] | 2 0 1 0 0 | 3 | 2*(4 + d)
Wc | Z[2]^2 | 3 0 0 0 0 | 0 | -3/4
Wc | Z[2]^2 | 2 1 0 0 0 | 1 | (-2 - d)/2
Wc | Z[2]^2 | 2 0 1 0 0 | 2 | (-2 - d)/2
Wc | Wa[1]^2*Z[2] | 4 0 0 0 0 | 3 | ((4 + d)*(783 + 242*d + 20*d^2))/16
Wc | Wa[1]^2*Z[2] | 3 1 0 0 0 | 4 | ((4 + d)*(6 + d)*(8 + d)*(162 + 11*d))/16
Wc | Wa[1]^2*Z[2] | 3 0 1 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(684 + 88*d + 3*d^2))/32
Wc | Wa[1]^2*Z[2] | 3 0 0 1 0 | 6 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/16
Wc | Wa[1]^2*Z[2] | 3 0 0 0 1 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/32
Wc | Wa[1]^2*Z[2] | 2 2 0 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(1104 + 150*d + 5*d^2))/64
Wc | Wa[1]^2*Z[2] | 2 1 1 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(150 + 11*d))/32
Wc | Wa[1]^2*Z[2] | 2 1 0 1 0 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/16
Wc | Wa[1]^2*Z[2] | 2 0 2 0 0 | 7 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))/64
Wc | Wa[1]*Wb[0]*Z[2] | 4 0 0 0 0 | 3 | (-3*(4 + d)*(-3 + 16*d + 4*d^2))/4
Wc | Wa[1]*Wb[0]*Z[2] | 3 1 0 0 0 | 4 | -1/2*((4 + d)*(6 + d)*(8 + d)*(-1 + 3*d))
Wc | Wa[1]*Wb[0]*Z[2] | 3 0 1 0 0 | 5 | -1/2*((4 + d)*(6 + d)*(8 + d)*(-1 + 3*d))
Wc | Wa[1]*Wb[0]*Z[2] | 2 2 0 0 0 | 5 | -1/4*((4 + d)*(6 + d)*(8 + d)*(-1 + 3*d))
Wc | Wa[2]*Z[2] | 3 0 0 0 0 | 1 | (-7 - d)/2
Wc | Wa[2]*Z[2] | 2 1 0 0 0 | 2 | -1/4*((4 + d)*(10 + d))
Wc | Wa[2]*Z[2] | 2 0 1 0 0 | 3 | -1/4*((4 + d)*(10 + d))
Wc | Wb[0]^2*Z[2] | 4 0 0 0 0 | 3 | (3*(4 + d)*(-3 + d^2))/4
Wc | Wb[1]*Z[2] | 3 0 0 0 0 | 1 | (2 + 5*d)/2
Wc | Wb[1]*Z[2] | 2 1 0 0 0 | 2 | (2 + d)*(4 + d)
Wc | Wb[1]*Z[2] | 2 0 1 0 0 | 3 | (2 + d)*(4 + d)
Wc | Wc[0]*Z[2] | 3 0 0 0 0 | 1 | -6 - d
Wc | Wc[0]*Z[2] | 2 1 0 0 0 | 2 | -((4 + d)*(6 + d))
Wc | Wc[0]*Z[2] | 2 0 1 0 0 | 3 | -((4 + d)*(6 + d))
Wc | Wa[1]*Z[3] | 3 0 0 0 0 | 1 | (-5 - d)/2
Wc | Wa[1]*Z[3] | 2 1 0 0 0 | 2 | -1/4*((4 + d)*(11 + d))
Wc | Wa[1]*Z[3] | 2 0 1 0 0 | 3 | -1/16*((4 + d)*(92 + 18*d + d^2))
Wc | Wa[1]*Z[3] | 2 0 0 1 0 | 4 | -1/8*((4 + d)*(6 + d)*(8 + d))
Wc | Wa[1]*Z[3] | 2 0 0 0 1 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d))
Wc | Wb[0]*Z[3] | 3 0 0 0 0 | 1 | -1 + d
Wc | Wb[0]*Z[3] | 2 1 0 0 0 | 2 | ((-1 + d)*(4 + d))/2
Wc | Wb[0]*Z[3] | 2 0 1 0 0 | 3 | ((-1 + d)*(4 + d))/2
Wc | Wa[1]^4 | 5 0 0 0 0 | 6 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(811 + 110*d + 5*d^2))
Wc | Wa[1]^4 | 4 1 0 0 0 | 7 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(76 + 3*d))
Wc | Wa[1]^4 | 4 0 1 0 0 | 8 | -1/256*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(1472 + 126*d + 3*d^2))
Wc | Wa[1]^4 | 4 0 0 1 0 | 9 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))/128
Wc | Wa[1]^4 | 4 0 0 0 1 | 10 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))/256
Wc | Wa[1]^4 | 3 2 0 0 0 | 8 | -1/256*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(2048 + 194*d + 5*d^2))
Wc | Wa[1]^4 | 3 1 1 0 0 | 9 | (-11*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))/128
Wc | Wa[1]^4 | 3 1 0 1 0 | 10 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))/64
Wc | Wa[1]^4 | 3 0 2 0 0 | 10 | (-9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))/256
Wc | Wa[1]^4 | 2 3 0 0 0 | 9 | -1/64*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
Wc | Wa[1]^4 | 2 2 1 0 0 | 10 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
Wc | Wa[1]^3*Wb[0] | 5 0 0 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(26 + 104*d + 9*d^2))/16
Wc | Wa[1]^3*Wb[0] | 4 1 0 0 0 | 7 | (5*d*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | Wa[1]^3*Wb[0] | 4 0 1 0 0 | 8 | (5*d*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | Wa[1]^3*Wb[0] | 3 2 0 0 0 | 8 | (5*d*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/16
Wc | Wa[1]^2*Wa[2] | 4 0 0 0 0 | 4 | ((4 + d)*(6 + d)*(1451 + 260*d + 20*d^2))/32
Wc | Wa[1]^2*Wa[2] | 3 1 0 0 0 | 5 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(100 + 3*d))/16
Wc | Wa[1]^2*Wa[2] | 3 0 1 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(904 + 90*d + 3*d^2))/64
Wc | Wa[1]^2*Wa[2] | 3 0 0 1 0 | 7 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/32
Wc | Wa[1]^2*Wa[2] | 3 0 0 0 1 | 8 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/64
Wc | Wa[1]^2*Wa[2] | 2 2 0 0 0 | 6 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(1384 + 154*d + 5*d^2))/128
Wc | Wa[1]^2*Wa[2] | 2 1 1 0 0 | 7 | ((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(166 + 11*d))/64
Wc | Wa[1]^2*Wa[2] | 2 1 0 1 0 | 8 | (3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/32
Wc | Wa[1]^2*Wa[2] | 2 0 2 0 0 | 8 | (9*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))/128
Wc | Wa[1]^2*Wb[0]^2 | 5 0 0 0 0 | 6 | (-3*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(-3 + d^2))/8
Wc | Wa[1]^2*Wb[1] | 4 0 0 0 0 | 4 | -1/8*((4 + d)*(6 + d)*(56 + 68*d + 5*d^2))
Wc | Wa[1]^2*Wb[1] | 3 1 0 0 0 | 5 | -1/2*((1 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Wa[1]^2*Wb[1] | 3 0 1 0 0 | 6 | -1/2*((1 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Wa[1]^2*Wb[1] | 2 2 0 0 0 | 6 | -1/4*((1 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Wa[1]^2*Wc[0] | 4 0 0 0 0 | 4 | ((4 + d)*(6 + d)*(60 + 38*d + d^2))/8
Wc | Wa[1]^2*Wc[0] | 3 1 0 0 0 | 5 | ((4 + d)^2*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[1]^2*Wc[0] | 3 0 1 0 0 | 6 | ((4 + d)^2*(6 + d)*(8 + d)*(10 + d))/4
Wc | Wa[1]^2*Wc[0] | 2 2 0 0 0 | 6 | ((4 + d)^2*(6 + d)*(8 + d)*(10 + d))/8
Wc | Wa[1]*Wa[2]*Wb[0] | 4 0 0 0 0 | 4 | -1/8*((4 + d)*(6 + d)*(13 + 79*d + 7*d^2))
Wc | Wa[1]*Wa[2]*Wb[0] | 3 1 0 0 0 | 5 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(-1 + 3*d))
Wc | Wa[1]*Wa[2]*Wb[0] | 3 0 1 0 0 | 6 | -1/4*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(-1 + 3*d))
Wc | Wa[1]*Wa[2]*Wb[0] | 2 2 0 0 0 | 6 | -1/8*((4 + d)*(6 + d)*(8 + d)*(10 + d)*(-1 + 3*d))
Wc | Wa[1]*Wa[3] | 3 0 0 0 0 | 2 | (-23 - 6*d - d^2)/4
Wc | Wa[1]*Wa[3] | 2 1 0 0 0 | 3 | (-7*(4 + d)*(6 + d))/4
Wc | Wa[1]*Wa[3] | 2 0 1 0 0 | 4 | -1/32*((4 + d)*(6 + d)*(136 + 18*d + d^2))
Wc | Wa[1]*Wa[3] | 2 0 0 1 0 | 5 | -1/16*((4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Wa[1]*Wa[3] | 2 0 0 0 1 | 6 | -1/32*((4 + d)*(6 + d)*(8 + d)*(10 + d))
Wc | Wa[1]*Wb[0]*Wb[1] | 4 0 0 0 0 | 4 | (3*(4 + d)*(6 + d)*(-2 + d^2))/2
Wc | Wa[1]*Wb[0]*Wc[0] | 4 0 0 0 0 | 4 | -3*(4 + d)*(6 + d)
Wc | Wa[1]*Wb[2] | 3 0 0 0 0 | 2 | (3*(-1 + d))/2
Wc | Wa[1]*Wb[2] | 2 1 0 0 0 | 3 | ((-1 + d)*(4 + d)*(6 + d))/4
Wc | Wa[1]*Wb[2] | 2 0 1 0 0 | 4 | ((-1 + d)*(4 + d)*(6 + d))/4
Wc | Wa[1]*Wc[1] | 3 0 0 0 0 | 2 | 10 + 4*d + d^2
Wc | Wa[1]*Wc[1] | 2 1 0 0 0 | 3 | (4 + d)*(6 + d)
Wc | Wa[1]*Wc[1] | 2 0 1 0 0 | 4 | (4 + d)*(6 + d)
Wc | Wa[2]^2 | 3 0 0 0 0 | 2 | (-20 - 6*d - d^2)/4
Wc | Wa[2]^2 | 2 1 0 0 0 | 3 | -((4 + d)*(6 + d))
Wc | Wa[2]^2 | 2 0 1 0 0 | 4 | -((4 + d)*(6 + d))
Wc | Wa[2]*Wb[0]^2 | 4 0 0 0 0 | 4 | (3*(4 + d)*(6 + d)*(-3 + d^2))/8
Wc | Wa[2]*Wb[1] | 3 0 0 0 0 | 2 | (24 + 22*d + d^2)/4
Wc | Wa[2]*Wb[1] | 2 1 0 0 0 | 3 | ((2 + d)*(4 + d)*(6 + d))/2
Wc | Wa[2]*Wb[1] | 2 0 1 0 0 | 4 | ((2 + d)*(4 + d)*(6 + d))/2
Wc | Wa[2]*Wc[0] | 3 0 0 0 0 | 2 | -5*(2 + d)
Wc | Wa[2]*Wc[0] | 2 1 0 0 0 | 3 | -1/2*((4 + d)*(6 + d)^2)
Wc | Wa[2]*Wc[0] | 2 0 1 0 0 | 4 | -1/2*((4 + d)*(6 + d)^2)
Wc | Wa[3]*Wb[0] | 3 0 0 0 0 | 2 | (1 + 3*d)/2
Wc | Wa[3]*Wb[0] | 2 1 0 0 0 | 3 | ((-1 + d)*(4 + d)*(6 + d))/4
Wc | Wa[3]*Wb[0] | 2 0 1 0 0 | 4 | ((-1 + d)*(4 + d)*(6 + d))/4
Wc | Wb[0]*Wb[2] | 3 0 0 0 0 | 2 | -((-1 + d)*(1 + d))
Wc | Wb[0]*Wc[1] | 3 0 0 0 0 | 2 | 4
Wc | Wb[1]^2 | 3 0 0 0 0 | 2 | -((-2 + d)*(2 + d))
Wc | Wb[1]*Wc[0] | 3 0 0 0 0 | 2 | -2*(6 + d)
Wc | Wc[0]^2 | 3 0 0 0 0 | 2 | 20 + 6*d + d^2
Wc | Wc[2] | 2 0 0 0 0 | 0 | -1/2

